Amplitudes from Coulomb to Kerr-Taub-NUT

Electric-magnetic duality, the Newman-Janis shift, and the double copy all act by elementary operations on three-point amplitudes. At the same time, they generate a network of interesting classical solutions spanning from the Coulomb charge via the dyon to the Kerr-Taub-NUT spacetime. We identify the amplitudes corresponding to each of these solutions, working to all orders in spin, but to leading perturbative order. We confirm that the amplitudes double-copy when the solutions are related by the classical double copy. Along the way we show that the Kerr-Taub-NUT solution corresponds to a gravitational electric-magnetic duality rotation acting on the Kerr solution, again to all orders in spin, and demonstrate that the asymptotic charges also transform simply under our operations.

==> anc/dualityTensor.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     42759,       1111]
NotebookOptionsPosition[     38376,       1035]
NotebookOutlinePosition[     38716,       1050]
CellTagsIndexPosition[     38673,       1047]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["\<\
Background flat metric in spheroidal coordinates and covariant derivative\
\>", "Section",
 CellChangeTimes->{{3.797260456994014*^9, 
  3.7972605019156437`*^9}},ExpressionUUID->"977ee54c-8a95-42d5-b0c2-\
fa8f3476f228"],

Cell["\<\
We work throughout in spheroidal coordinates.
Define the flat spacetime metric. Set up the covariant derivatives in this \
flat background (with respect to the spheroidal coordinates.)\
\>", "Text",
 CellChangeTimes->{{3.80217101675758*^9, 3.8021710991719437`*^9}, {
  3.8115696800329247`*^9, 3.811569686084066*^9}, {3.811570016373478*^9, 
  3.81157004058252*^9}},ExpressionUUID->"7ece89ee-da2b-4cee-961c-\
46891c07ef08"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"$Assumptions", "=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"a", ">", "0"}], ",", 
    RowBox[{"r", ">", "0"}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.7972590926179113`*^9, 3.797259101153427*^9}, {
  3.79726079001482*^9, 3.797260790269599*^9}, {3.797600028297325*^9, 
  3.797600029216206*^9}, {3.811569080856083*^9, 3.811569082995789*^9}, {
  3.8115692072678747`*^9, 3.811569211874354*^9}},
 CellLabel->"In[23]:=",ExpressionUUID->"2541b846-ff9e-49f7-ae77-fa3528b9316c"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"a", ">", "0"}], ",", 
   RowBox[{"r", ">", "0"}]}], "}"}]], "Output",
 CellChangeTimes->{3.8115692195889387`*^9, 3.811569345767356*^9, 
  3.811570270917665*^9, 3.811570332909778*^9, 3.8115710884621887`*^9, 
  3.811571584736994*^9, 3.811571774966228*^9, 3.811575713071941*^9, 
  3.8115811883889093`*^9, 3.811583249929491*^9, 3.811773456762374*^9},
 CellLabel->"Out[23]=",ExpressionUUID->"048f0503-b9db-4d99-a548-43d9f64c9b57"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"coords", " ", "=", " ", 
  RowBox[{"{", 
   RowBox[{"t", ",", " ", "r", ",", " ", "\[Theta]", ",", " ", "\[Phi]"}], 
   "}"}]}]], "Input",
 CellChangeTimes->{{3.797259133555781*^9, 3.7972591430276613`*^9}},
 CellLabel->"In[24]:=",ExpressionUUID->"dcea9a7c-e7b5-4177-987c-ba7714af288e"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"t", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "}"}]], "Output",
 CellChangeTimes->{3.797259144210655*^9, 3.7972608177791862`*^9, 
  3.797345961641123*^9, 3.797346229291328*^9, 3.797583923751174*^9, 
  3.797584368696089*^9, 3.8021699040368643`*^9, 3.802171705814587*^9, 
  3.802177682155835*^9, 3.810964728853661*^9, 3.811493366054576*^9, 
  3.81156772648209*^9, 3.811567927028969*^9, 3.811568566037056*^9, 
  3.81156903259439*^9, 3.811569093388507*^9, 3.8115691685953503`*^9, 
  3.8115692198617563`*^9, 3.811569346059304*^9, 3.811570271209564*^9, 
  3.811570332952223*^9, 3.8115710887302933`*^9, 3.8115715849944277`*^9, 
  3.8115717751380577`*^9, 3.8115757133852663`*^9, 3.811581188606675*^9, 
  3.811583250227633*^9, 3.8117734569823227`*^9},
 CellLabel->"Out[24]=",ExpressionUUID->"ea5b2379-3d5b-408c-b3fe-dd95a9152190"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[CapitalSigma]", "=", 
   RowBox[{
    SuperscriptBox["r", "2"], "+", 
    RowBox[{
     SuperscriptBox["a", "2"], " ", 
     SuperscriptBox[
      RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"metricSpheroidal", "=", 
  RowBox[{"(", GridBox[{
     {
      RowBox[{"-", "1"}], "0", "0", "0"},
     {"0", 
      FractionBox["\[CapitalSigma]", 
       RowBox[{
        SuperscriptBox["r", "2"], "+", 
        SuperscriptBox["a", "2"]}]], "0", "0"},
     {"0", "0", "\[CapitalSigma]", "0"},
     {"0", "0", "0", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["r", "2"], "+", 
         SuperscriptBox["a", "2"]}], ")"}], 
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}]}
    }], ")"}]}]}], "Input",
 CellChangeTimes->{{3.797259364117814*^9, 3.797259501267527*^9}, {
   3.797260402871727*^9, 3.7972604036430473`*^9}, {3.797260794299624*^9, 
   3.797260802207128*^9}, 3.811567862602663*^9},
 CellLabel->"In[25]:=",ExpressionUUID->"ca79905b-2f4b-4685-b6e7-7e18e61b1bdf"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     FractionBox[
      RowBox[{
       SuperscriptBox["r", "2"], "+", 
       RowBox[{
        SuperscriptBox["a", "2"], " ", 
        SuperscriptBox[
         RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}]}], 
      RowBox[{
       SuperscriptBox["a", "2"], "+", 
       SuperscriptBox["r", "2"]}]], ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", 
     RowBox[{
      SuperscriptBox["r", "2"], "+", 
      RowBox[{
       SuperscriptBox["a", "2"], " ", 
       SuperscriptBox[
        RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}]}], ",", "0"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["a", "2"], "+", 
        SuperscriptBox["r", "2"]}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.797259502146318*^9, 3.797260409520184*^9, 
  3.797260817786893*^9, 3.797345961650507*^9, 3.7973462292996883`*^9, 
  3.7975839238450003`*^9, 3.79758436871157*^9, 3.802169905585413*^9, 
  3.802171705824388*^9, 3.802177682166359*^9, 3.8109647289491873`*^9, 
  3.811493366291357*^9, 3.811567726493197*^9, 3.811567927035383*^9, 
  3.81156856807714*^9, 3.81156903261087*^9, 3.8115690934605703`*^9, 
  3.811569168607699*^9, 3.8115692198699503`*^9, 3.811569346068326*^9, 
  3.811570271220005*^9, 3.811570332959553*^9, 3.8115710887914963`*^9, 
  3.811571585002202*^9, 3.8115717751455584`*^9, 3.8115757133956013`*^9, 
  3.811581188615254*^9, 3.811583250238247*^9, 3.811773457022415*^9},
 CellLabel->"Out[26]=",ExpressionUUID->"66a38f70-0db1-4767-8f98-8d2b7486f0f4"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"metricDerivs", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{"metricSpheroidal", ",", 
       RowBox[{"coords", "[", 
        RowBox[{"[", "i", "]"}], "]"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "4"}], "}"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.797259512473398*^9, 3.7972595285829782`*^9}, {
   3.7972596093741093`*^9, 3.7972596153451223`*^9}, 3.7972604259556017`*^9},
 CellLabel->"In[27]:=",ExpressionUUID->"b4a2e456-016a-497a-8ebd-9bef1ac6ed20"],

Cell[BoxData[
 RowBox[{
  RowBox[{"christoffeldndndn", "=", 
   RowBox[{
    FractionBox["1", "2"], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"TensorTranspose", "[", 
       RowBox[{"metricDerivs", ",", 
        RowBox[{"{", 
         RowBox[{"2", ",", "3", ",", "1"}], "}"}]}], "]"}], "+", 
      RowBox[{"TensorTranspose", "[", 
       RowBox[{"metricDerivs", ",", 
        RowBox[{"{", 
         RowBox[{"3", ",", "2", ",", "1"}], "}"}]}], "]"}], "-", 
      RowBox[{"TensorTranspose", "[", 
       RowBox[{"metricDerivs", ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "2", ",", "3"}], "}"}]}], "]"}]}], ")"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.797259589616909*^9, 3.797259663552141*^9}, {
   3.797259702536146*^9, 3.797259724674767*^9}, {3.797259806227746*^9, 
   3.797259860071661*^9}, 3.7972604279456663`*^9, {3.797345742651134*^9, 
   3.797345771504051*^9}},
 CellLabel->"In[28]:=",ExpressionUUID->"a0a799c0-356a-435b-855d-a207ba2f420f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"christoffelupdndn", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Inverse", "[", "metricSpheroidal", "]"}], ".", 
     "christoffeldndndn"}], "//", "Simplify"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.797259667682089*^9, 3.7972596716635447`*^9}, {
   3.797259929778664*^9, 3.797259951739997*^9}, {3.797260435543538*^9, 
   3.797260439882599*^9}, 3.811568918960154*^9},
 CellLabel->"In[29]:=",ExpressionUUID->"18b75623-3347-4be6-9a33-b0288603619f"],

Cell["The frame of covectors and inner product on tangent spaces :", "Text",
 CellChangeTimes->{{3.8115696957421618`*^9, 
  3.811569733866376*^9}},ExpressionUUID->"20aa9652-8026-4882-bc5d-\
afb0e592db44"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"frameSpheroidal", "=", 
  RowBox[{"(", GridBox[{
     {"1", "0", "0", "0"},
     {"0", 
      SqrtBox[
       FractionBox["\[CapitalSigma]", 
        RowBox[{
         SuperscriptBox["r", "2"], "+", 
         SuperscriptBox["a", "2"]}]]], "0", "0"},
     {"0", "0", 
      SqrtBox["\[CapitalSigma]"], "0"},
     {"0", "0", "0", 
      RowBox[{
       SqrtBox[
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["r", "2"], "+", 
          SuperscriptBox["a", "2"]}], ")"}]], 
       RowBox[{"Sin", "[", "\[Theta]", "]"}]}]}
    }], ")"}]}], "\[IndentingNewLine]", 
 RowBox[{"\[Eta]", "=", 
  RowBox[{"(", GridBox[{
     {
      RowBox[{"-", "1"}], "0", "0", "0"},
     {"0", "1", "0", "0"},
     {"0", "0", "1", "0"},
     {"0", "0", "0", "1"}
    }], ")"}]}]}], "Input",
 CellChangeTimes->{{3.810970221108678*^9, 3.810970270819522*^9}, {
  3.810970321677395*^9, 3.8109703369984903`*^9}, {3.81156799467056*^9, 
  3.811568020363031*^9}, {3.811569738539411*^9, 3.811569750187546*^9}},
 CellLabel->"In[30]:=",ExpressionUUID->"70aff8df-db99-4fe5-934b-1dd36b699378"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"1", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     SqrtBox[
      FractionBox[
       RowBox[{
        SuperscriptBox["r", "2"], "+", 
        RowBox[{
         SuperscriptBox["a", "2"], " ", 
         SuperscriptBox[
          RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}]}], 
       RowBox[{
        SuperscriptBox["a", "2"], "+", 
        SuperscriptBox["r", "2"]}]]], ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", 
     SqrtBox[
      RowBox[{
       SuperscriptBox["r", "2"], "+", 
       RowBox[{
        SuperscriptBox["a", "2"], " ", 
        SuperscriptBox[
         RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}]}]], ",", "0"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", 
     RowBox[{
      SqrtBox[
       RowBox[{
        SuperscriptBox["a", "2"], "+", 
        SuperscriptBox["r", "2"]}]], " ", 
      RowBox[{"Sin", "[", "\[Theta]", "]"}]}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.810970345475112*^9, 3.811567727247327*^9, 
  3.811567927129373*^9, 3.81156802254386*^9, 3.8115685756999063`*^9, 
  3.8115690337614822`*^9, 3.8115690936218557`*^9, 3.8115691687559843`*^9, 
  3.8115692200041237`*^9, 3.811569346198771*^9, 3.811570271453747*^9, 
  3.81157033302962*^9, 3.8115710889009438`*^9, 3.811571585117444*^9, 
  3.8115717752517357`*^9, 3.8115757135700397`*^9, 3.811581188775324*^9, 
  3.8115832504043617`*^9, 3.81177345721837*^9},
 CellLabel->"Out[30]=",ExpressionUUID->"d1b26b54-6755-4f71-aa85-bd62558d330d"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "1", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "1", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "1"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.810970345475112*^9, 3.811567727247327*^9, 
  3.811567927129373*^9, 3.81156802254386*^9, 3.8115685756999063`*^9, 
  3.8115690337614822`*^9, 3.8115690936218557`*^9, 3.8115691687559843`*^9, 
  3.8115692200041237`*^9, 3.811569346198771*^9, 3.811570271453747*^9, 
  3.81157033302962*^9, 3.8115710889009438`*^9, 3.811571585117444*^9, 
  3.8115717752517357`*^9, 3.8115757135700397`*^9, 3.811581188775324*^9, 
  3.8115832504043617`*^9, 3.811773457223875*^9},
 CellLabel->"Out[31]=",ExpressionUUID->"f5d8389e-c7f9-471b-b68e-4161fc1cdb69"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Functions for computing curvature", "Section",
 CellChangeTimes->{{3.7975892820520782`*^9, 3.797589307083571*^9}, {
  3.811569531532919*^9, 
  3.811569539348612*^9}},ExpressionUUID->"952bbf91-9569-43d7-b325-\
49c0a6a75478"],

Cell["\<\
Compute the spin connection, with all indices down. The output is \
antisymmetric in its first two indices.\
\>", "Text",
 CellChangeTimes->{{3.811569554822941*^9, 3.811569575170457*^9}, {
  3.81157103331596*^9, 
  3.811571052159739*^9}},ExpressionUUID->"699fb928-c9ec-42ed-bbf4-\
ef0b9169885a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"spinConnectionFromSpheroidalMetric", "[", "hdndn_", "]"}], " ", ":=",
   " ", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", "dhdndn", "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"dhdndn", "=", 
      RowBox[{
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"D", "[", 
          RowBox[{"hdndn", ",", 
           RowBox[{"coords", "[", 
            RowBox[{"[", "ii", "]"}], "]"}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"ii", ",", "4"}], "}"}]}], "]"}], "-", " ", 
       RowBox[{
        RowBox[{"TensorTranspose", "[", 
         RowBox[{"christoffelupdndn", ",", 
          RowBox[{"{", 
           RowBox[{"3", ",", "1", ",", "2"}], "}"}]}], "]"}], ".", "hdndn"}], 
       "-", 
       RowBox[{"TensorTranspose", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"TensorTranspose", "[", 
           RowBox[{"christoffelupdndn", ",", 
            RowBox[{"{", 
             RowBox[{"3", ",", "1", ",", "2"}], "}"}]}], "]"}], ".", 
          RowBox[{"Transpose", "[", "hdndn", "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "3", ",", "2"}], "}"}]}], "]"}]}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["1", "2"]}], 
      RowBox[{"(", 
       RowBox[{"dhdndn", "-", 
        RowBox[{"Transpose", "[", 
         RowBox[{"dhdndn", ",", 
          RowBox[{"{", 
           RowBox[{"2", ",", "1", ",", "3"}], "}"}]}], "]"}]}], ")"}]}]}]}], 
   "\[IndentingNewLine]", "]"}]}]], "Input",
 CellChangeTimes->{{3.797589313168342*^9, 3.7975893347387753`*^9}, {
  3.797589438562669*^9, 3.7975894846881857`*^9}, {3.811570903483922*^9, 
  3.811570908666205*^9}, {3.8115709864255877`*^9, 3.8115710051695547`*^9}},
 CellLabel->"In[32]:=",ExpressionUUID->"551d2b91-d45d-4982-94e8-b32df5fafce3"],

Cell["\<\
Compute the Riemann curvature of a perturbation to a background flat metric \
in spheroidal coordinates. The tensor is evaluated in the coordinate basis \
with all indices down:\
\>", "Text",
 CellChangeTimes->{{3.811569579552017*^9, 
  3.811569649567185*^9}},ExpressionUUID->"f84f2a62-aba4-4f4b-8f12-\
1f9143dc650f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"riemannFromSpheroidalMetric", "[", "hdndn_", "]"}], ":=", " ", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"spinConnection", ",", "dSpinConnection"}], "}"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"spinConnection", "=", 
      RowBox[{"spinConnectionFromSpheroidalMetric", "[", "hdndn", "]"}]}], 
     ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"dSpinConnection", "=", 
      RowBox[{
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"D", "[", 
          RowBox[{"spinConnection", ",", 
           RowBox[{"coords", "[", 
            RowBox[{"[", "ii", "]"}], "]"}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"ii", ",", "4"}], "}"}]}], "]"}], "-", " ", 
       RowBox[{
        RowBox[{"TensorTranspose", "[", 
         RowBox[{"christoffelupdndn", ",", 
          RowBox[{"{", 
           RowBox[{"3", ",", "1", ",", "2"}], "}"}]}], "]"}], ".", 
        "spinConnection"}], " ", "-", "   ", 
       RowBox[{"TensorTranspose", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"TensorTranspose", "[", 
           RowBox[{"christoffelupdndn", ",", 
            RowBox[{"{", 
             RowBox[{"3", ",", "1", ",", "2"}], "}"}]}], "]"}], ".", 
          RowBox[{"TensorTranspose", "[", 
           RowBox[{"spinConnection", ",", 
            RowBox[{"{", 
             RowBox[{"2", ",", "1", ",", "3"}], "}"}]}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "3", ",", "2", ",", "4"}], "}"}]}], "]"}], "-", 
       "   ", 
       RowBox[{"TensorTranspose", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"TensorTranspose", "[", 
           RowBox[{"christoffelupdndn", ",", 
            RowBox[{"{", 
             RowBox[{"3", ",", "1", ",", "2"}], "}"}]}], "]"}], ".", 
          RowBox[{"TensorTranspose", "[", 
           RowBox[{"spinConnection", ",", 
            RowBox[{"{", 
             RowBox[{"2", ",", "3", ",", "1"}], "}"}]}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "4", ",", "2", ",", "3"}], "}"}]}], "]"}]}]}], 
     ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"(*", " ", 
      RowBox[{
       RowBox[{
        RowBox[{"TensorTranspose", "[", 
         RowBox[{"dSpinConnection", ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "3", ",", "4", ",", "2"}], "}"}]}], "]"}], "-", 
        RowBox[{"TensorTranspose", "[", 
         RowBox[{"dSpinConnection", ",", 
          RowBox[{"{", 
           RowBox[{"2", ",", "3", ",", "4", ",", "1"}], "}"}]}], "]"}]}], 
       ";"}], " ", "*)"}], "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"TensorTranspose", "[", 
       RowBox[{"dSpinConnection", ",", 
        RowBox[{"{", 
         RowBox[{"3", ",", "1", ",", "2", ",", "4"}], "}"}]}], "]"}], "-", 
      RowBox[{"TensorTranspose", "[", 
       RowBox[{"dSpinConnection", ",", 
        RowBox[{"{", 
         RowBox[{"4", ",", "1", ",", "2", ",", "3"}], "}"}]}], "]"}]}]}]}], 
   "\[IndentingNewLine]", "]"}]}]], "Input",
 CellChangeTimes->{{3.797589495125533*^9, 3.7975895839587708`*^9}, {
  3.8021750470335083`*^9, 3.802175048087428*^9}, {3.81157152567936*^9, 
  3.811571564377714*^9}},
 CellLabel->"In[33]:=",ExpressionUUID->"5738ed05-6532-4d54-b5ec-786bc8ab1b6e"]
}, Closed]],

Cell[CellGroupData[{

Cell["Curvature due to spinning mass", "Section",
 CellChangeTimes->{{3.7975891562910767`*^9, 3.7975891693829117`*^9}, 
   3.8115697818233423`*^9, {3.811569903962782*^9, 
   3.8115699217605762`*^9}},ExpressionUUID->"db2528ab-bd1a-416c-9599-\
01789ce22e4c"],

Cell["\<\
Compute the contribution to the total curvature tensor due to the spinning \
mass. This is also the curvature of the linearised Kerr metric. \
\>", "Text",
 CellChangeTimes->{{3.802171751029842*^9, 3.802171803562744*^9}, {
   3.8115697597058372`*^9, 3.811569793375555*^9}, {3.8115699688748617`*^9, 
   3.8115700036160297`*^9}, 
   3.811570058560873*^9},ExpressionUUID->"8e08b141-ebc5-4428-b369-\
978a51450d91"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"hKerrdndn", "=", 
  RowBox[{
   RowBox[{"2", "m", " ", 
    FractionBox["r", "\[CapitalSigma]"], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "0", ",", "0", ",", "0"}], "}"}], " ", "-", " ", 
       RowBox[{"a", " ", 
        SuperscriptBox[
         RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], 
        RowBox[{"{", 
         RowBox[{"0", ",", "0", ",", "0", ",", "1"}], "}"}]}]}], ")"}], 
     "\[TensorProduct]", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "0", ",", "0", ",", "0"}], "}"}], " ", "-", 
       RowBox[{"a", " ", 
        SuperscriptBox[
         RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], 
        RowBox[{"{", 
         RowBox[{"0", ",", "0", ",", "0", ",", "1"}], "}"}]}]}], ")"}]}]}], 
   " ", "+", " ", 
   RowBox[{"2", " ", "m", " ", 
    FractionBox[
     RowBox[{"r", " ", "\[CapitalSigma]"}], 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["r", "2"], "+", 
        SuperscriptBox["a", "2"]}], ")"}], "2"]], 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "1", ",", "0", ",", "0"}], "}"}], "\[TensorProduct]", 
     
     RowBox[{"{", 
      RowBox[{"0", ",", "1", ",", "0", ",", "0"}], "}"}]}]}]}]}]], "Input",
 CellChangeTimes->{{3.797589179831917*^9, 3.797589251173093*^9}, 
   3.797591489632349*^9, {3.797592566914489*^9, 3.797592567564131*^9}, {
   3.811569255168127*^9, 3.811569255639282*^9}, {3.811569870633808*^9, 
   3.8115698723066893`*^9}},
 CellLabel->"In[34]:=",ExpressionUUID->"9a2b27b7-1182-4ebc-8d6c-bff1eaea77e1"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"2", " ", "m", " ", "r"}], 
      RowBox[{
       SuperscriptBox["r", "2"], "+", 
       RowBox[{
        SuperscriptBox["a", "2"], " ", 
        SuperscriptBox[
         RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}]}]], ",", "0", ",", "0",
      ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"2", " ", "a", " ", "m", " ", "r", " ", 
        SuperscriptBox[
         RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}], 
       RowBox[{
        SuperscriptBox["r", "2"], "+", 
        RowBox[{
         SuperscriptBox["a", "2"], " ", 
         SuperscriptBox[
          RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}]}]]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     FractionBox[
      RowBox[{"2", " ", "m", " ", "r", " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["r", "2"], "+", 
         RowBox[{
          SuperscriptBox["a", "2"], " ", 
          SuperscriptBox[
           RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}]}], ")"}]}], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["a", "2"], "+", 
         SuperscriptBox["r", "2"]}], ")"}], "2"]], ",", "0", ",", "0"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"2", " ", "a", " ", "m", " ", "r", " ", 
        SuperscriptBox[
         RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}], 
       RowBox[{
        SuperscriptBox["r", "2"], "+", 
        RowBox[{
         SuperscriptBox["a", "2"], " ", 
         SuperscriptBox[
          RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}]}]]}], ",", "0", ",", 
     "0", ",", 
     FractionBox[
      RowBox[{"2", " ", 
       SuperscriptBox["a", "2"], " ", "m", " ", "r", " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[Theta]", "]"}], "4"]}], 
      RowBox[{
       SuperscriptBox["r", "2"], "+", 
       RowBox[{
        SuperscriptBox["a", "2"], " ", 
        SuperscriptBox[
         RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}]}]]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.7975892528440247`*^9, 3.7975914905467577`*^9, 
  3.797592568711681*^9, 3.79768787047689*^9, 3.802170069617001*^9, 
  3.802171810072361*^9, 3.802177687636457*^9, 3.810969009752295*^9, 
  3.8115677383489933`*^9, 3.8115679282204123`*^9, 3.811568585159377*^9, 
  3.811569038682983*^9, 3.811569125795094*^9, 3.811569170725816*^9, 
  3.811569221077298*^9, 3.8115693484796886`*^9, 3.811570305307315*^9, 
  3.811570335815672*^9, 3.8115710930185833`*^9, 3.81157158614739*^9, 
  3.811571776055337*^9, 3.811575714799539*^9, 3.811581188843704*^9, 
  3.811583250469836*^9, 3.811773461879952*^9},
 CellLabel->"Out[34]=",ExpressionUUID->"c6ce1dd7-fe51-44ce-ab65-eec07824c8de"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"riemannKerr", "=", 
   RowBox[{"riemannFromSpheroidalMetric", "[", "hKerrdndn", "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.7975896062040977`*^9, 3.797589626723976*^9}, {
   3.811569252780828*^9, 3.8115692594396343`*^9}, 3.811569876681939*^9},
 CellLabel->"In[35]:=",ExpressionUUID->"4244cbc0-4fb1-4f70-8598-820cc75bf11a"],

Cell["Switch to a frame basis:", "Text",
 CellChangeTimes->{{3.811570161658023*^9, 
  3.811570168134428*^9}},ExpressionUUID->"6fc62d4f-bdca-4a91-9925-\
e0eda8eaed57"],

Cell[BoxData[
 RowBox[{
  RowBox[{"riemannKerrFrame", "=", 
   RowBox[{"TensorTranspose", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Inverse", "[", "frameSpheroidal", "]"}], ".", 
      RowBox[{"TensorTranspose", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Inverse", "[", "frameSpheroidal", "]"}], ".", 
         RowBox[{"TensorTranspose", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Inverse", "[", "frameSpheroidal", "]"}], ".", 
            RowBox[{"TensorTranspose", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"Inverse", "[", "frameSpheroidal", "]"}], ".", 
               "riemannKerr"}], ",", 
              RowBox[{"{", 
               RowBox[{"2", ",", "3", ",", "4", ",", "1"}], "}"}]}], "]"}]}], 
           ",", 
           RowBox[{"{", 
            RowBox[{"2", ",", "3", ",", "4", ",", "1"}], "}"}]}], "]"}]}], 
        ",", 
        RowBox[{"{", 
         RowBox[{"2", ",", "3", ",", "4", ",", "1"}], "}"}]}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "3", ",", "4", ",", "1"}], "}"}]}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.810970367337537*^9, 3.8109704005251513`*^9}, {
  3.811569284913074*^9, 3.81156929436001*^9}},
 CellLabel->"In[36]:=",ExpressionUUID->"c0b1b5c5-61bb-4958-9fd4-939bd549c364"]
}, Closed]],

Cell[CellGroupData[{

Cell["Curvature due to spinning NUT", "Section",
 CellChangeTimes->{{3.7972605077914886`*^9, 3.7972605147573*^9}, {
  3.797585504764367*^9, 3.7975855088281813`*^9}, {3.797589036968403*^9, 
  3.797589060512125*^9}, {3.802172718588477*^9, 3.802172748681456*^9}, {
  3.8115699133021*^9, 
  3.8115699296031103`*^9}},ExpressionUUID->"659801f6-cfea-4edc-b456-\
369294519260"],

Cell["\<\
The linearised Kerr - Taub-NUT metric perturbation is equal to the linearised \
Kerr perturbation plus a contribution due to a pure spinning NUT. Compute the \
contribution of the spinning NUT to the total curvature tensor. \
\>", "Text",
 CellChangeTimes->{{3.802171915982731*^9, 3.802172071376758*^9}, {
  3.811569818848485*^9, 3.8115698564546537`*^9}, {3.811570071645602*^9, 
  3.811570134706313*^9}},ExpressionUUID->"dc1ecc2b-a3d8-4a9a-af09-\
efa5968c47cd"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"hSpinningNUTdndn", "=", 
  RowBox[{
   RowBox[{"-", "\[ScriptL]"}], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"2", " ", "a", " ", 
      RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "1", ",", "0"}], "}"}], 
       "\[TensorProduct]", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "1", ",", "0"}], "}"}]}]}], " ", "+", " ", 
     RowBox[{
      FractionBox[
       RowBox[{"2", " ", "a", " ", 
        RowBox[{"Cos", "[", "\[Theta]", "]"}]}], 
       RowBox[{
        SuperscriptBox["r", "2"], "+", 
        SuperscriptBox["a", "2"]}]], 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "1", ",", "0", ",", "0"}], "}"}], 
       "\[TensorProduct]", 
       RowBox[{"{", 
        RowBox[{"0", ",", "1", ",", "0", ",", "0"}], "}"}]}]}], " ", "-", " ", 
     RowBox[{
      FractionBox[
       RowBox[{"2", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["r", "2"], "+", 
          SuperscriptBox["a", "2"]}], ")"}]}], "\[CapitalSigma]"], 
      RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "0", ",", "0", ",", "0"}], "}"}], 
         "\[TensorProduct]", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "0", ",", "1"}], "}"}]}], " ", "+", " ", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "0", ",", "1"}], "}"}], 
         "\[TensorProduct]", 
         RowBox[{"{", 
          RowBox[{"1", ",", "0", ",", "0", ",", "0"}], "}"}]}]}], ")"}]}], 
     " ", "+", " ", 
     RowBox[{
      FractionBox[
       RowBox[{"2", " ", "a", " ", 
        RowBox[{"Cos", "[", "\[Theta]", "]"}]}], "\[CapitalSigma]"], 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "0", ",", "0", ",", "0"}], "}"}], 
       "\[TensorProduct]", 
       RowBox[{"{", 
        RowBox[{"1", ",", "0", ",", "0", ",", "0"}], "}"}]}]}], " ", "+", 
     RowBox[{
      FractionBox[
       RowBox[{"2", " ", "a", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["r", "2"], "+", 
          SuperscriptBox["a", "2"]}], ")"}], 
        RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", 
        SuperscriptBox[
         RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}], "\[CapitalSigma]"], 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0", ",", "1"}], "}"}], " ", 
       "\[TensorProduct]", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0", ",", "1"}], "}"}]}]}]}], 
    ")"}]}]}]], "Input",
 CellChangeTimes->{{3.797260517740082*^9, 3.797260748802191*^9}, 
   3.797344385923336*^9, {3.7973458541536217`*^9, 3.79734585519599*^9}, 
   3.797346057544984*^9, {3.802172077083337*^9, 3.802172102652923*^9}, 
   3.811569272595057*^9, {3.8115698810138283`*^9, 3.8115698811939793`*^9}, 
   3.81158321473274*^9},
 CellLabel->"In[37]:=",ExpressionUUID->"0dc5e50e-595a-4d8c-86f5-6d5021d79a64"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"2", " ", "a", " ", "\[ScriptL]", " ", 
        RowBox[{"Cos", "[", "\[Theta]", "]"}]}], 
       RowBox[{
        SuperscriptBox["r", "2"], "+", 
        RowBox[{
         SuperscriptBox["a", "2"], " ", 
         SuperscriptBox[
          RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}]}]]}], ",", "0", ",", 
     "0", ",", 
     FractionBox[
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["a", "2"], "+", 
         SuperscriptBox["r", "2"]}], ")"}], " ", "\[ScriptL]", " ", 
       RowBox[{"Cos", "[", "\[Theta]", "]"}]}], 
      RowBox[{
       SuperscriptBox["r", "2"], "+", 
       RowBox[{
        SuperscriptBox["a", "2"], " ", 
        SuperscriptBox[
         RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}]}]]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"2", " ", "a", " ", "\[ScriptL]", " ", 
        RowBox[{"Cos", "[", "\[Theta]", "]"}]}], 
       RowBox[{
        SuperscriptBox["a", "2"], "+", 
        SuperscriptBox["r", "2"]}]]}], ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", 
     RowBox[{
      RowBox[{"-", "2"}], " ", "a", " ", "\[ScriptL]", " ", 
      RowBox[{"Cos", "[", "\[Theta]", "]"}]}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["a", "2"], "+", 
         SuperscriptBox["r", "2"]}], ")"}], " ", "\[ScriptL]", " ", 
       RowBox[{"Cos", "[", "\[Theta]", "]"}]}], 
      RowBox[{
       SuperscriptBox["r", "2"], "+", 
       RowBox[{
        SuperscriptBox["a", "2"], " ", 
        SuperscriptBox[
         RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}]}]], ",", "0", ",", "0",
      ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"2", " ", "a", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["a", "2"], "+", 
          SuperscriptBox["r", "2"]}], ")"}], " ", "\[ScriptL]", " ", 
        RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", 
        SuperscriptBox[
         RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}], 
       RowBox[{
        SuperscriptBox["r", "2"], "+", 
        RowBox[{
         SuperscriptBox["a", "2"], " ", 
         SuperscriptBox[
          RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}]}]]}]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.797260754248777*^9, 3.79726083328299*^9, 
  3.797344387298934*^9, 3.797345855663553*^9, 3.7973459695659943`*^9, 
  3.7973460595534887`*^9, 3.797346234041452*^9, 3.797583937471602*^9, 
  3.797584371224185*^9, 3.802170257059906*^9, 3.802172104700942*^9, 
  3.802172526844679*^9, 3.8021777391915483`*^9, 3.810968600677754*^9, 
  3.81156774526656*^9, 3.811567931142668*^9, 3.8115685892444363`*^9, 
  3.811569041582053*^9, 3.8115691007289963`*^9, 3.811569172467511*^9, 
  3.811569223523093*^9, 3.811569352910351*^9, 3.811570278230592*^9, 
  3.811570340733158*^9, 3.811571097949374*^9, 3.811571591640242*^9, 
  3.811571781896768*^9, 3.811575720745523*^9, 3.811581194945361*^9, 
  3.811583256457391*^9, 3.811773469701253*^9},
 CellLabel->"Out[37]=",ExpressionUUID->"89b4cfdd-98c2-43e3-9915-a46d857933c1"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"riemannSpinningNUT", "=", " ", 
   RowBox[{
    RowBox[{"riemannFromSpheroidalMetric", "[", "hSpinningNUTdndn", "]"}], "//",
     "Simplify"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.7973284088982363`*^9, 3.797328455462389*^9}, {
   3.79732892708103*^9, 3.7973289323262978`*^9}, {3.7973289670757637`*^9, 
   3.797329004312949*^9}, {3.797329567480173*^9, 3.797329580289806*^9}, {
   3.7973438754658337`*^9, 3.797343909031234*^9}, {3.797344530229293*^9, 
   3.7973445331627083`*^9}, {3.797346017010017*^9, 3.797346025481001*^9}, 
   3.7973461133678427`*^9, {3.7975871498995867`*^9, 3.797587151914969*^9}, {
   3.797592182743256*^9, 3.797592204530761*^9}, {3.802172156702276*^9, 
   3.802172183285315*^9}, 3.81156927672256*^9, {3.8115698848488207`*^9, 
   3.811569885117359*^9}},
 CellLabel->"In[38]:=",ExpressionUUID->"3ec0d41c-3347-4d60-baf3-bb82c8c48806"],

Cell["Switch to a frame basis :", "Text",
 CellChangeTimes->{{3.811570173246436*^9, 
  3.811570176473769*^9}},ExpressionUUID->"eca181d0-7443-4a38-9c63-\
164180c67d6f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"riemannSpinningNUTFrame", "=", 
   RowBox[{"TensorTranspose", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Inverse", "[", "frameSpheroidal", "]"}], ".", 
      RowBox[{"TensorTranspose", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Inverse", "[", "frameSpheroidal", "]"}], ".", 
         RowBox[{"TensorTranspose", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Inverse", "[", "frameSpheroidal", "]"}], ".", 
            RowBox[{"TensorTranspose", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"Inverse", "[", "frameSpheroidal", "]"}], ".", 
               "riemannSpinningNUT"}], ",", 
              RowBox[{"{", 
               RowBox[{"2", ",", "3", ",", "4", ",", "1"}], "}"}]}], "]"}]}], 
           ",", 
           RowBox[{"{", 
            RowBox[{"2", ",", "3", ",", "4", ",", "1"}], "}"}]}], "]"}]}], 
        ",", 
        RowBox[{"{", 
         RowBox[{"2", ",", "3", ",", "4", ",", "1"}], "}"}]}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "3", ",", "4", ",", "1"}], "}"}]}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.8109704276590357`*^9, 3.810970434972735*^9}, {
  3.8115692979180307`*^9, 3.811569301735615*^9}},
 CellLabel->"In[39]:=",ExpressionUUID->"dec6a1eb-6e75-45b1-a317-bd16bbfcb4f7"]
}, Closed]],

Cell[CellGroupData[{

Cell["Check duality", "Section",
 CellChangeTimes->{{3.811567660246315*^9, 
  3.811567664352215*^9}},ExpressionUUID->"0a88f0ee-95f8-4ad7-851c-\
d9e865a2ca2b"],

Cell["\<\
Compute the dual of the curvature due to the spinning mass. 
It is convenient to compute the dual in the frame basis.
The Levi-Civita tensor, with all indices up, is the negative of Mathematica\
\[CloseCurlyQuote]s conventional LeviCivitaTensor.\
\>", "Text",
 CellChangeTimes->{{3.811570182694525*^9, 3.811570213629368*^9}, {
  3.811574921662463*^9, 
  3.811574946208817*^9}},ExpressionUUID->"e0d5fd68-07a1-4b91-9bb5-\
aa5c253babc5"],

Cell[BoxData[
 RowBox[{
  RowBox[{"dualRiemannKerrFrame", "=", " ", 
   RowBox[{
    RowBox[{"Normal", "[", 
     RowBox[{
      FractionBox["1", "2"], 
      RowBox[{"TensorContract", "[", 
       RowBox[{
        RowBox[{
        "\[Eta]", "\[TensorProduct]", " ", "\[Eta]", " ", "\[TensorProduct]", 
         " ", 
         RowBox[{"TensorContract", "[", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{
             RowBox[{"LeviCivitaTensor", "[", "4", "]"}], "\[TensorProduct]", 
             "riemannKerrFrame"}]}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"3", ",", "5"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"4", ",", "6"}], "}"}]}], "}"}]}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"2", ",", "5"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"4", ",", "6"}], "}"}]}], "}"}]}], "]"}]}], "]"}], "/.", 
    RowBox[{"m", "\[Rule]", "  ", "\[ScriptL]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8109705405234947`*^9, 3.8109705555989017`*^9}, 
   3.8115676944113503`*^9, {3.8115680367237177`*^9, 3.811568039106118*^9}, {
   3.811569319561624*^9, 3.811569326775115*^9}, {3.8115693696931353`*^9, 
   3.811569382709115*^9}, {3.811569415506337*^9, 3.8115694212930527`*^9}, 
   3.8115694699086857`*^9, 3.811574860571764*^9},
 CellLabel->"In[40]:=",ExpressionUUID->"fac235d1-974a-4f39-8acd-72936c90b48d"],

Cell["\<\
The dual of the spinning mass curvature is indeed equal to the spinning NUT \
curvature:\
\>", "Text",
 CellChangeTimes->{{3.811570221304714*^9, 
  3.811570256154261*^9}},ExpressionUUID->"7987969f-73f5-4448-8c34-\
8f09def977c5"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"riemannSpinningNUTFrame", "\[Equal]", "dualRiemannKerrFrame"}], "//",
   "Simplify"}]], "Input",
 CellChangeTimes->{{3.8115694271515503`*^9, 3.811569510033224*^9}, 
   3.811574955108952*^9, 3.811583241855013*^9},
 CellLabel->"In[41]:=",ExpressionUUID->"263e1716-e476-4afe-90d2-9ec16cf2a81a"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.811569437950623*^9, 3.81156951696586*^9}, 
   3.811570284623247*^9, {3.811570320437847*^9, 3.811570346925419*^9}, 
   3.811571111659693*^9, 3.811571605845763*^9, 3.8115717963649893`*^9, 
   3.8115749674003572`*^9, 3.811581210300735*^9, 3.8115832716332703`*^9, 
   3.8117734844007483`*^9},
 CellLabel->"Out[41]=",ExpressionUUID->"cee26ce8-c9cb-436e-a4cb-53edc225d97a"]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1581, 1003},
WindowMargins->{{Automatic, 197}, {Automatic, 78}},
FrontEndVersion->"12.0 for Mac OS X x86 (64-bit) (April 8, 2019)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 228, 5, 67, "Section",ExpressionUUID->"977ee54c-8a95-42d5-b0c2-fa8f3476f228"],
Cell[811, 29, 431, 8, 58, "Text",ExpressionUUID->"7ece89ee-da2b-4cee-961c-46891c07ef08"],
Cell[CellGroupData[{
Cell[1267, 41, 498, 10, 30, "Input",ExpressionUUID->"2541b846-ff9e-49f7-ae77-fa3528b9316c"],
Cell[1768, 53, 477, 9, 70, "Output",ExpressionUUID->"048f0503-b9db-4d99-a548-43d9f64c9b57"]
}, Open  ]],
Cell[CellGroupData[{
Cell[2282, 67, 309, 6, 30, "Input",ExpressionUUID->"dcea9a7c-e7b5-4177-987c-ba7714af288e"],
Cell[2594, 75, 863, 13, 70, "Output",ExpressionUUID->"ea5b2379-3d5b-408c-b3fe-dd95a9152190"]
}, Open  ]],
Cell[CellGroupData[{
Cell[3494, 93, 1109, 32, 122, "Input",ExpressionUUID->"ca79905b-2f4b-4685-b6e7-7e18e61b1bdf"],
Cell[4606, 127, 1864, 47, 70, "Output",ExpressionUUID->"66a38f70-0db1-4767-8f98-8d2b7486f0f4"]
}, Open  ]],
Cell[6485, 177, 554, 13, 30, "Input",ExpressionUUID->"b4a2e456-016a-497a-8ebd-9bef1ac6ed20"],
Cell[7042, 192, 970, 24, 47, "Input",ExpressionUUID->"a0a799c0-356a-435b-855d-a207ba2f420f"],
Cell[8015, 218, 483, 10, 30, "Input",ExpressionUUID->"18b75623-3347-4be6-9a33-b0288603619f"],
Cell[8501, 230, 204, 3, 35, "Text",ExpressionUUID->"20aa9652-8026-4882-bc5d-afb0e592db44"],
Cell[CellGroupData[{
Cell[8730, 237, 1099, 32, 208, "Input",ExpressionUUID->"70aff8df-db99-4fe5-934b-1dd36b699378"],
Cell[9832, 271, 1619, 43, 70, "Output",ExpressionUUID->"d1b26b54-6755-4f71-aa85-bd62558d330d"],
Cell[11454, 316, 941, 19, 70, "Output",ExpressionUUID->"f5d8389e-c7f9-471b-b68e-4161fc1cdb69"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[12444, 341, 229, 4, 53, "Section",ExpressionUUID->"952bbf91-9569-43d7-b325-49c0a6a75478"],
Cell[12676, 347, 305, 7, 35, "Text",ExpressionUUID->"699fb928-c9ec-42ed-bbf4-ef0b9169885a"],
Cell[12984, 356, 1850, 48, 145, "Input",ExpressionUUID->"551d2b91-d45d-4982-94e8-b32df5fafce3"],
Cell[14837, 406, 327, 7, 35, "Text",ExpressionUUID->"f84f2a62-aba4-4f4b-8f12-1f9143dc650f"],
Cell[15167, 415, 3318, 81, 220, "Input",ExpressionUUID->"5738ed05-6532-4d54-b5ec-786bc8ab1b6e"]
}, Closed]],
Cell[CellGroupData[{
Cell[18522, 501, 256, 4, 53, "Section",ExpressionUUID->"db2528ab-bd1a-416c-9599-01789ce22e4c"],
Cell[18781, 507, 420, 8, 35, "Text",ExpressionUUID->"8e08b141-ebc5-4428-b369-978a51450d91"],
Cell[CellGroupData[{
Cell[19226, 519, 1613, 44, 53, "Input",ExpressionUUID->"9a2b27b7-1182-4ebc-8d6c-bff1eaea77e1"],
Cell[20842, 565, 2881, 79, 70, "Output",ExpressionUUID->"c6ce1dd7-fe51-44ce-ab65-eec07824c8de"]
}, Open  ]],
Cell[23738, 647, 364, 7, 30, "Input",ExpressionUUID->"4244cbc0-4fb1-4f70-8598-820cc75bf11a"],
Cell[24105, 656, 166, 3, 35, "Text",ExpressionUUID->"6fc62d4f-bdca-4a91-9925-e0eda8eaed57"],
Cell[24274, 661, 1311, 33, 115, "Input",ExpressionUUID->"c0b1b5c5-61bb-4958-9fd4-939bd549c364"]
}, Closed]],
Cell[CellGroupData[{
Cell[25622, 699, 369, 6, 53, "Section",ExpressionUUID->"659801f6-cfea-4edc-b456-369294519260"],
Cell[25994, 707, 471, 8, 35, "Text",ExpressionUUID->"dc1ecc2b-a3d8-4a9a-af09-efa5968c47cd"],
Cell[CellGroupData[{
Cell[26490, 719, 2997, 82, 130, "Input",ExpressionUUID->"0dc5e50e-595a-4d8c-86f5-6d5021d79a64"],
Cell[29490, 803, 3310, 87, 70, "Output",ExpressionUUID->"89b4cfdd-98c2-43e3-9915-a46d857933c1"]
}, Open  ]],
Cell[32815, 893, 892, 15, 30, "Input",ExpressionUUID->"3ec0d41c-3347-4d60-baf3-bb82c8c48806"],
Cell[33710, 910, 167, 3, 35, "Text",ExpressionUUID->"eca181d0-7443-4a38-9c63-164180c67d6f"],
Cell[33880, 915, 1328, 33, 115, "Input",ExpressionUUID->"dec6a1eb-6e75-45b1-a317-bd16bbfcb4f7"]
}, Closed]],
Cell[CellGroupData[{
Cell[35245, 953, 158, 3, 53, "Section",ExpressionUUID->"0a88f0ee-95f8-4ad7-851c-d9e865a2ca2b"],
Cell[35406, 958, 444, 9, 81, "Text",ExpressionUUID->"e0d5fd68-07a1-4b91-9bb5-aa5c253babc5"],
Cell[35853, 969, 1479, 36, 47, "Input",ExpressionUUID->"fac235d1-974a-4f39-8acd-72936c90b48d"],
Cell[37335, 1007, 238, 6, 35, "Text",ExpressionUUID->"7987969f-73f5-4448-8c34-8f09def977c5"],
Cell[CellGroupData[{
Cell[37598, 1017, 326, 6, 30, "Input",ExpressionUUID->"263e1716-e476-4afe-90d2-9ec16cf2a81a"],
Cell[37927, 1025, 421, 6, 69, "Output",ExpressionUUID->"cee26ce8-c9cb-436e-a4cb-53edc225d97a"]
}, Open  ]]
}, Open  ]]
}
]
*)


